On Dynkin gradings in simple Lie algebras

In this paper we study gradings on simple Lie algebras arising from nilpotent elements. Specifically, we investigate abelian subalgebras which are degree 1 homogeneous with respect to these gradings. We show that for each odd nilpotent element there always exists canonically associated "strictly" odd nilpotent element, which allows us to reduce our investigations to the latter.

==> anc/nilorg1.g <==
# Computation of dimensions of maximal abelian subspaces in degree 1
# with respect to the grading induced by a nilpotent element in a simple Lie algebra
# 
# nilorg1ab(type,rank) produces the list of weighted Dynkin diagrams of all nilpotent orbits
# in a simple Lie algebra of given type and rank; each diagram is followed by the dimension
# of the degree 1 part of the grading and the list of pairs [d,n]
# where d is the dimension of a maximal abelian subspace in degree 1 and n is the number of such subspaces
# with bases consisting of root vectors
#
# absubin(type,rank,orbitnumber,dimension) returns a root vector basis in a maximal degree 1 abelian subspace
# of the given dimension, for the orbit with given number from the list produced by nilorg1ab;
# the root vectors are represented by the coefficient lists for linear combinations of simple roots.

LoadPackage("sla");

LoadPackage("grape");

simplegraphwithedges:= function(edgelist)

    local A, n, p, gamma;

    n:= Maximum(Maximum(edgelist));
    A:= NullMat(n,n);
    for p in edgelist do
        A[p[1]][p[2]]:= 1;
        A[p[2]][p[1]]:= 1;
    od;
    gamma:= Graph( Group(()), [1..n], OnPoints, function(x,y) return A[x][y]=1; end, true );
    gamma.isSimple:= true;
    return gamma;
end;

comax:= function(type,number,orbit)

	local L, t, g1, l, i, j, zs, gamma, sl;

	L:= SimpleLieAlgebra(type,number,Rationals);
	t:= SL2Triple(NilpotentOrbits(L)[orbit]);
	g1:= SL2Grading(L,t[2])[1][1];
	l:= Length(g1);
	if l=0 then
		return [0,[[0,1]]];
	fi;
	zs:= [];
	for i in [1..l-1] do
		for j in [i+1..l] do
			if IsZero(g1[i]*g1[j]) then
				Add(zs,[i,j]);
			fi;
		od;
	od;
	if zs=[] then
		return [l,[[1,l]]];
	else
		gamma:= simplegraphwithedges(zs);
		sl:= List(Cliques(gamma),Length);
		return [l,Collected(sl)];
	fi;

end;

nilorg1ab:=function(type,number)

	local nos,o,n,wd,c,nstr,nmix,nodd,nbadodd,nbadmix;

	nos:= NilpotentOrbits(SimpleLieAlgebra(type,number,Rationals));
	n:= 0;
	nstr:= 0;
	nmix:= 0;
	nodd:= 0;
	nbadodd:= 0;
	nbadmix:= 0;
	for o in nos do
		n:= n+1;
		wd:= WeightedDynkinDiagram(o);
		if 1 in wd then
			if 2 in wd then
				nmix:= nmix+1;
			else
				nstr:= nstr+1;
			fi;
		fi;
		if type = "E" and number = 8 and n = 1 then
			c:= [56,[[28,2^28]]];
		else
			c:= comax(type,number,n);
		fi;
		if c[1]>2*c[2][Length(c[2])][1] then
			if 1 in wd then
				if 2 in wd then
					nbadmix:= nbadmix+1;
				else
					nbadodd:= nbadodd+1;
				fi;
			fi;  
		fi;
		Print(n,") ",wd," : ",c[1]," ",c[2],"\n");
	od;
	Print("Total: ",n,",\nstrictly odd: ",nstr,",\nnon-strictly odd: ",nmix,",\nbad strictly odd: ",nbadodd,",\nbad non-strictly odd: ",nbadmix,"\n");

end;

DecomposeRoot:= function( L, v )

    local ch, R, bas, B, cf, pos, N, rt, sim;

    ch:= ChevalleyBasis(L);
    R:= RootSystem(L);
    bas:= Concatenation( ch );
    B:= Basis( L, bas );
    cf:= Coefficients( B, v );
    pos:= PositionNonZero( cf );
    N:= Length( ch[1] );
    if pos > N then
       rt:= NegativeRoots(R)[pos-N];
    else
       rt:= PositiveRoots(R)[pos];
    fi;
    sim:= Basis( VectorSpace( Rationals, SimpleSystem(R) ), SimpleSystem(R) );
    return Coefficients( sim, rt );

end;

absubin:=function(type,number,k,dim)

	local L, o, wd, t, g1, l, i, j, zs, gamma, sl;

	L:= SimpleLieAlgebra(type,number,Rationals);
	o:= NilpotentOrbits(L)[k];
	wd:= WeightedDynkinDiagram(o);
	Print("Diagram ",wd,"\n");
	t:= SL2Triple(NilpotentOrbit(L,wd));
	g1:= SL2Grading(L,t[2])[1][1];
	l:= Length(g1);
	if l = 0 then
		return [];
	fi;
	zs:= [];
	for i in [1..l-1] do
		for j in [i+1..l] do
			if IsZero(g1[i]*g1[j]) then
				Add(zs,[i,j]);
			fi;
		od;
	od;
	if zs=[] then
		return [g1[1]];
	else
		gamma:= simplegraphwithedges(zs);
	fi;
	sl:= CompleteSubgraphsOfGivenSize(gamma,dim,0,true);
	if sl = [] then
		return [];
	else
		sl:= sl[1];
	fi;
	Print("\nBasis consists of root vectors for the following linear combinations of simple roots:\n\n");
	Display(List(sl,i->DecomposeRoot(L,g1[i])));

end;

